An Empirical Study of Deep Reinforcement Learning in Continuing Tasks

In reinforcement learning (RL), continuing tasks refer to tasks where the agent-environment interaction is ongoing and can not be broken down into episodes. These tasks are suitable when environment resets are unavailable, agent-controlled, or predefined but where all rewards-including those beyond resets-are critical. These scenarios frequently occur in real-world applications and can not be modeled by episodic tasks. While modern deep RL algorithms have been extensively studied and well understood in episodic tasks, their behavior in continuing tasks remains underexplored. To address this gap, we provide an empirical study of several well-known deep RL algorithms using a suite of continuing task testbeds based on Mujoco and Atari environments, highlighting several key insights concerning continuing tasks. Using these testbeds, we also investigate the effectiveness of a method for improving temporal-difference-based RL algorithms in continuing tasks by centering rewards, as introduced by Naik et al. (2024). While their work primarily focused on this method in conjunction with Q-learning, our results extend their findings by demonstrating that this method is effective across a broader range of algorithms, scales to larger tasks, and outperforms two other reward-centering approaches.

==> refactor/agent_resets_mujoco_no_resets_tasks/latex_table_reduced_state_space_improvement_table.py <==
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.
#
# This source code is licensed under the MIT license found in the
# LICENSE file in the root directory of this source tree.

import re
import numpy as np
import sys

# Sample input text
assert len(sys.argv) == 2
data_file = sys.argv[1]

with open(data_file, "r") as file:
    input_text = file.read()

# Regular expression to extract the necessary data
# plot_regex = re.compile(
#     r"draw plot (\d+), name: sensitivity_curve_(\w+)_(\w+), type: sensitivity_curve, num curves: 1\ndraw curve 0\nbaseline ([\d.-]+) ([\d.-]+)\nreward centering ([\d.-]+) ([\d.-]+)"
# )
plot_regex = re.compile(
    r"draw plot (\d+), name: learning_curves_(\w+)_(\w+), type: learning_curve, num curves: 2\ndraw curve 0\n([\d.-]+|-?[1-9]\d*\.?\d*e[-+]?\d+) ([\d.-]+|-?[1-9]\d*\.?\d*e[-+]?\d+)\ndraw curve 1\n([\d.-]+|-?[1-9]\d*\.?\d*e[-+]?\d+) ([\d.-]+|-?[1-9]\d*\.?\d*e[-+]?\d+)\n"
)

matches = plot_regex.findall(input_text)
# Data organization
algorithms = ["ddpg", "td3", "csac", "ppo"]
tasks = [
    "swimmer",
    "humanoidstandup",
    "reacher",
    "pusher",
    "specialant",
]
algorithm_to_name = {
    "ddpg": "DDPG",
    "td3": "TD3",
    "csac": "SAC",
    "ppo": "PPO",
}
task_to_name = {
    "swimmer": "Swimmer",
    "humanoidstandup": "HumanoidStandup",
    "reacher": "Reacher",
    "pusher": "Pusher",
    "specialant": "SpecialAnt",
}
random_average_reward = {
    "humanoidstandup": 35.70074146,
    "pusher": -1.59619093781,
    "reacher": -0.84029656837,
    "swimmer": 0.000643282893,
    "specialant": -0.5372274849,
}

critical_t_values = {
    1: 6.314,
    2: 2.920,
    3: 2.353,
    4: 2.132,
    5: 2.015,
    6: 1.943,
    7: 1.895,
    8: 1.860,
    9: 1.833,
    10: 1.812,
    11: 1.796,
    12: 1.782,
    13: 1.771,
    14: 1.761,
    15: 1.753,
    16: 1.746,
    17: 1.740,
    18: 1.734,
    19: 1.729,
    20: 1.725,
    21: 1.721,
    22: 1.717,
    23: 1.714,
    24: 1.711,
    25: 1.708,
}
def stats_significant(val1, ste1, val2, ste2):
    t_stat = abs(val1 - val2) / np.sqrt(ste1 ** 2 + ste2 ** 2)
    degrees_of_freedom = 9 * (ste1 ** 2 + ste2 ** 2)**2 / (ste1 ** 4 + ste2 ** 4)  # assume 10 samples
    return t_stat > critical_t_values[int(degrees_of_freedom)] # p < 0.05, 1-sided t-test


data = {algo: {"improved percentage": {}} for algo in algorithms}
for match in matches:
    _, task, algo, ref_val, ref_ste, val, ste = match
    if algo in algorithms and task in tasks:
        data[algo]["improved percentage"][task] = (
            (float(val) - random_average_reward[task])
            / (float(ref_val) - random_average_reward[task])
            - 1,
            stats_significant(float(val), float(ste), float(ref_val), float(ref_ste)),
        )


# Generate LaTeX code
def generate_latex_table(data):
    algorithms = list(data.keys())
    latex_code = r"\begin{table}[h]" + "\n"
    latex_code += r"\centering" + "\n"
    latex_code += r"\begin{tabular}{lcccc}" + "\n"
    latex_code += r"\toprule" + "\n"
    latex_code += (
        r"Task & "
        + " & ".join([f"{algorithm_to_name[algo]}" for algo in algorithms])
        + r" \\"
        + "\n"
    )
    latex_code += r"\midrule" + "\n"
    for task in tasks:
        row = task_to_name[task] + " & "
        for algo in algorithms:
            if algo in data and task in data[algo]["improved percentage"]:
                rc_val, sig = data[algo]["improved percentage"][task]
                rc_str = f"{rc_val * 100:.2f}"
                if sig == False:
                    row += f"\\textcolor{{gray}}{{{rc_str}}} &"
                else:
                    row += f"{rc_str} & "
        row = row[:-2] + r"\\" + "\n"
        latex_code += row

    latex_code += r"\bottomrule" + "\n"
    latex_code += r"\end{tabular}" + "\n"
    latex_code += (
        r"\caption{Sensitivity Curves for Various Tasks and Algorithms} " + "\n"
    )
    latex_code += r"\label{tab:sensitivity_curves_part} " + "\n"
    latex_code += r"\end{table}" + "\n"

    return latex_code


# Generate LaTeX code for both parts
latex_code_part = generate_latex_table(
    {
        algo: {
            # "baseline": data[algo]["baseline"],
            "improved percentage": data[algo]["improved percentage"],
        }
        for algo in algorithms
    },
)


print("Latex Code:")
print(latex_code_part)


==> refactor/agent_resets_mujoco_no_resets_tasks/plot_humanoidstandup_state_evolution.py <==
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.
#
# This source code is licensed under the MIT license found in the
# LICENSE file in the root directory of this source tree.

import matplotlib.pyplot as plt
import numpy as np
import os
plt.rcParams["font.size"] = "12"
reward_rate_no_resets, reward_rate_resets = [], []
for run in range(10):
    reward_rate_no_resets.append(np.load(
        os.path.expanduser(f"~/mydata/out/refactor/no_resets_mujoco/{168*run + 8}_average_reward.npy")
    ))
    reward_rate_resets.append(np.load(
        os.path.expanduser(f"~/mydata/out/refactor/no_resets_mujoco/{168*run + 80}_eval_average_reward.npy")
    ))
print("no resets")
for run in range(10):
    print(f"run {run}, reward rate last 100000 steps ", reward_rate_no_resets[run][-10:].mean())
print("reset w.p. 0.001")
for run in range(10):
    print(f"run {run}, reward rate last 100000 steps ", reward_rate_resets[run][-10:].mean())
print("plot no resets run 7")
reward_rate_no_resets_sample_run = np.load(
    os.path.expanduser("~/mydata/out/refactor/no_resets_mujoco/1184_visited_observations.npy")
)
print("plot reset w.p. 0.001 run 9")
reward_rate_resets_sample_run = np.load(
    os.path.expanduser("~/mydata/out/refactor/no_resets_mujoco/1592_visited_observations.npy")
)

for i in range(4):
    concat = np.concatenate((
        reward_rate_no_resets_sample_run[250 * i:250 * (i+1)], 
        reward_rate_resets_sample_run[250 * i:250 * (i+1)]
        ))

    fig = plt.figure()
    ax = fig.add_subplot(projection="3d")
    color_map = ["#1f77b4", "#ff7f0e"]
    color = np.concatenate((np.zeros(250), np.ones(250)))
    y = np.concatenate((np.zeros(250), np.ones(250)))
    ax.scatter(
        xs=concat[:250, 0],
        ys=concat[:250, 1],
        zs=concat[:250, 2],
        color=[color_map[0]],
        label="no resets",
    )
    ax.scatter(
        xs=concat[250:, 0],
        ys=concat[250:, 1],
        zs=concat[250:, 2],
        color=[color_map[1]],
        label="random resets",
    )
    ax.set_xlim(-1, 1)
    ax.set_ylim(-1, 1)
    ax.set_zlim(-1, 1)
    ax.set_xlabel("z-coordinate of the torso")
    ax.set_ylabel("x-orientation of the torso", labelpad=10)
    ax.set_zlabel("y-orientation of the torso", labelpad=10)
    if i == 0:
        ax.legend(loc='upper right')
    os.makedirs(os.path.expanduser(f"~/pearl_execution/pearl/experiments/refactor/no_resets_mujoco/humanoidstandup_state_evolution"), exist_ok=True)
    plt.savefig(os.path.expanduser(f"~/pearl_execution/pearl/experiments/refactor/no_resets_mujoco/humanoidstandup_state_evolution/humanoidstandup_{i}.pdf"), bbox_inches='tight', pad_inches=0.4)
    plt.close()


==> refactor/agent_resets_mujoco_no_resets_tasks/plot_swimmer_state_evolution.py <==
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.
#
# This source code is licensed under the MIT license found in the
# LICENSE file in the root directory of this source tree.

import matplotlib.pyplot as plt
import numpy as np
import os
plt.rcParams["font.size"] = "12"
reward_rate_no_resets, reward_rate_resets = [], []
for run in range(10):
    reward_rate_no_resets.append(np.load(
        os.path.expanduser(f"~/mydata/out/refactor/no_resets_mujoco/{168*run + 3}_average_reward.npy")
    ))
    reward_rate_resets.append(np.load(
        os.path.expanduser(f"~/mydata/out/refactor/no_resets_mujoco/{168*run + 59}_eval_average_reward.npy")
    ))
print("no resets")
for run in range(10):
    print(f"run {run}, reward rate last 100000 steps ", reward_rate_no_resets[run][-10:].mean())
print("reset w.p. 0.001")
for run in range(10):
    print(f"run {run}, reward rate last 100000 steps ", reward_rate_resets[run][-10:].mean())
print("plot no resets, discount factor 0.999, run 1")
reward_rate_no_resets_sample_run = np.load(
    os.path.expanduser("~/mydata/out/refactor/no_resets_mujoco/171_visited_observations.npy")
)
print("plot reset w.p. 0.001, discount factor 0.999, run 0")
reward_rate_resets_sample_run = np.load(
    os.path.expanduser("~/mydata/out/refactor/no_resets_mujoco/59_visited_observations.npy")
)

for i in range(4):
    concat = np.concatenate((
        reward_rate_no_resets_sample_run[250 * i:250 * (i+1)], 
        reward_rate_resets_sample_run[250 * i:250 * (i+1)]
        ))

    fig = plt.figure()
    ax = fig.add_subplot(projection="3d")
    color_map = ["#1f77b4", "#ff7f0e"]
    color = np.concatenate((np.zeros(250), np.ones(250)))
    y = np.concatenate((np.zeros(250), np.ones(250)))
    ax.scatter(
        xs=concat[:250, 0],
        ys=concat[:250, 1],
        zs=concat[:250, 2],
        color=[color_map[0]],
        label="no resets",
    )
    ax.scatter(
        xs=concat[250:, 0],
        ys=concat[250:, 1],
        zs=concat[250:, 2],
        color=[color_map[1]],
        label="random resets",
    )
    ax.set_xlim(-70, 10)
    ax.set_ylim(-2, 2)
    ax.set_zlim(-2, 2)
    ax.set_xlabel("angle of the front tip")
    ax.set_ylabel("angle of the first rotor")
    ax.set_zlabel("angle of the second rotor")
    # if i == 0:
    #     ax.legend(loc='upper right')
    os.makedirs(os.path.expanduser(f"~/pearl_execution/pearl/experiments/refactor/no_resets_mujoco/swimmer_state_evolution"), exist_ok=True)
    plt.savefig(os.path.expanduser(f"~/pearl_execution/pearl/experiments/refactor/no_resets_mujoco/swimmer_state_evolution/swimmer_{i}.pdf"), bbox_inches='tight', pad_inches=0.4)
    plt.close()

